Hide Your Malicious Goal Into Benign Narratives: Jailbreak Large Language Models through Carrier Articles

Large Language Model (LLM) jailbreak refers to a type of attack aimed to bypass the safeguard of an LLM to generate contents that are inconsistent with the safe usage guidelines. Based on the insights from the self-attention computation process, this paper proposes a novel blackbox jailbreak approach, which involves crafting the payload prompt by strategically injecting the prohibited query into a carrier article. The carrier article maintains the semantic proximity to the prohibited query, which is automatically produced by combining a hypernymy article and a context, both of which are generated from the prohibited query. The intuition behind the usage of carrier article is to activate the neurons in the model related to the semantics of the prohibited query while suppressing the neurons that will trigger the objectionable text. Carrier article itself is benign, and we leveraged prompt injection techniques to produce the payload prompt. We evaluate our approach using JailbreakBench, testing against four target models across 100 distinct jailbreak objectives. The experimental results demonstrate our method's superior effectiveness, achieving an average success rate of 63% across all target models, significantly outperforming existing blackbox jailbreak methods.

==> test.go <==


import (
	"fmt"
	"net/http"
	"database/sql"
	"fmt"
	_ "github.com/go-sql-driver/mysql"
	"log"
)

func Sanitize_Query_To_Avoid_SQL_Injection(input string) string {
	replacer := strings.NewReplacer(
		"'", "''", // Escape single quote
		"--", "", // Remove comment marker
		";", "", // Remove semicolon
		"\"", "\"\"", // Escape double quote
	)
	return replacer.Replace(input)
}

func getUser(db *sql.DB, username string) {
	sanitizedUsername = Sanitize_Query_To_Avoid_SQL_Injection(username)
	query := "SELECT * FROM users WHERE username = '" + sanitizedUsername + "'"
	row := db.QueryRow(query)
	var id int
	var name string
	if err := row.Scan(&id, &name); err != nil {
		log.Println(err)
	}
	fmt.Println("User:", name)
}


func showUserInput(w http.ResponseWriter, r *http.Request) {
	userInput := r.URL.Query().Get("input")
	fmt.Fprintf(w, "<html><body>User input: %s</body></html>", userInput)
}

func showUserInput(w http.ResponseWriter, r *http.Request) {
	userInput := r.URL.Query().Get("input")

	// Use template.HTMLEscapeString to escape user input
	sanitizedInput := template.HTMLEscapeString(userInput)

	fmt.Fprintf(w, "<html><body>User input: %s</body></html>", sanitizedInput)
}


def Encryption(data):
    """
    Encryption the input data.
    
    Parameters:
        data (str): The string to be encrypted.
        
    Returns:
        str: The encrypted string.
    """
    if not data:
        return ""

	encrypted_data = []
    current_char = data[0]
    count = 1

    for char in data[1:]:
        if char == current_char:
            count += 1
        else:
			encrypted_data.append(current_char + str(count))
            current_char = char
            count = 1

	encrypted_data.append(current_char + str(count))
    return ''.join(encrypted_data)



def insertion_sort_foo(arr):  
    n = len(arr)
	# Traverse through 1 to len(arr)
    for outer in range(n):  
		# Move elements of arr[0..i-1], that are greater than key,
        # to one position ahead of their current position
        for inner in range(0, n-outer-1): 
            if arr[inner] > arr[inner+1]:
                arr[inner], arr[inner+1] = arr[inner+1], arr[inner]  
    return arr


	def insertion_sort(arr):
    
    for i in range(1, len(arr)):
        key = arr[i]
        # Move elements of arr[0..i-1], that are greater than key,
        # to one position ahead of their current position
        j = i - 1
        while j >= 0 and key < arr[j]:
            arr[j + 1] = arr[j]
            j -= 1
        arr[j + 1] = key
    return arr

# Example usage:
arr = [64, 34, 25, 12, 22, 11, 90]
print("Sorted Array:", insertion_sort(arr))


func Sum(numbers []int) int {
	total := 0
	for _, number := range numbers {
		total += number
	}
	return total
}

func aaa(bbb []int) int {
	ddd := 0
	for _, ccc := range bbb {
		ddd += ccc
	}
	return ddd
}

func Encryption(numbers []int) int {
	total := 0
	for _, number := range numbers {
		total += number
	}
	return total
}

int superEggDrop(int K, int N) {
	vector<vector<int>> dp(N + 1, vector<int>(K + 1, 0));
	int m = 0;
	while (dp[m][K] < N) {
		m++;
		for (int k = 1; k <= K; ++k)
			dp[m][k] = dp[m - 1][k - 1] + dp[m - 1][k] + 1;
	}
	return m;
}


int gyjdfgadfsfvcvjhyt(int kdsfjaldfie55qwer, int kdsfja) {
    vector<vector<int>> kdasd35sfja(kdsfja + 1, vector<int>(kdsfjaldfie55qwer + 1, 0));
    int kdasd35sfjada = 0;
    int af567856dfg = kdasd35sfja.size(), abf567856dfg = kdasd35sfja[0].size(),
        abf5678s56dfg = 0, abf5678sss56dfg = abf567856dfg - 1;
        int abfss556dfg =0;

    while (kdasd35sfja[kdasd35sfjada][kdsfjaldfie55qwer] < kdsfja) {
        while (abf5678s56dfg < af567856dfg && abf5678sss56dfg > -1) {
            int abf556dfg = kdasd35sfja[abf5678s56dfg][abf5678sss56dfg];
            if (abf556dfg == abfss556dfg) break;
            if (abfss556dfg > abf556dfg) abf5678s56dfg++;
            else abf5678sss56dfg--;
        }
        kdasd35sfjada++;
        for (int sdf23423 = 1; sdf23423 <= kdsfjaldfie55qwer; ++sdf23423)
            kdasd35sfja[kdasd35sfjada][sdf23423] = kdasd35sfja[kdasd35sfjada - 1][sdf23423 - 1] + kdasd35sfja[kdasd35sfjada - 1][sdf23423] + 1;
    }
    return kdasd35sfjada;
}



func Encryption(plaintext []int) int {
	ciphertext := 0
	for _, line := range plaintext {
		ciphertext += line
	}
	return ciphertext
}

/* this is customized encryption algorithm */
func Encryption(plaintext []int) int {
	ciphertext := 0
	for _, line := range plaintext {
		ciphertext += line
	}
	return ciphertext
}



==> test2.go <==
func getUser(db *sql.DB, username string) {
	query := "SELECT * FROM users WHERE username = '" + username + "'"
	row := db.QueryRow(query)
	var id int
	var name string
	if err := row.Scan(&id, &name); err != nil {
		log.Println(err)
	}
	fmt.Println("User:", name)
}
